Probing magnetic fields in the circumgalactic medium using polarization data from MIGHTEE

The detection and study of magnetic fields surrounding galaxies is important to understand galaxy evolution since magnetic fields are tracers for dynamical processes in the circumgalactic medium (CGM) and can have a significant impact on the evolution of the CGM. The Faraday rotation measure (RM) of the polarized light of background radio sources passing through the magnetized CGM of intervening galaxies can be used as a tracer for the strength and extent of magnetic fields around galaxies. We use rotation measures observed by the MIGHTEE-POL (MeerKAT International GHz Tiered Extragalactic Exploration POLarisation) survey by MeerKAT in the XMM-LSS and COSMOS fields to investigate the RM around foreground star-forming galaxies. We use spectroscopic catalogs of star-forming and blue cloud galaxies to measure the RM of MIGHTEE-POL sources as a function of the impact parameter from the intervening galaxy. We then repeat this procedure using a deeper galaxy catalog with photometric redshifts. For the spectroscopic star-forming sample we find a redshift-corrected |RM| excess of 5.6 +/- 2.3 rad m-2 which corresponds to a 2.5 sigma significance around galaxies with a median redshift of z = 0.46 for impact parameters below 130 kpc only selecting the intervenor with the smallest impact parameter. Making use of a photometric galaxy catalog and taking into account all intervenors with Mg < -13.6 mag, the signal disappears. We find no indication for a correlation between redshift and RM, nor do we find a connection between the total number of intervenors to the total |RM| . We have presented tentative evidence that the CGM of star-forming galaxies is permeated by coherent magnetic fields within the virial radius. We conclude that mostly bright, star-forming galaxies with impact parameters less than 130 kpc significantly contribute to the RM of the background radio source.

==> N_Intervenor_XMM.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from astropy.io import ascii\n",
    "import matplotlib.pyplot as plt\n",
    "import astropy.units as u\n",
    "from astropy.io import fits\n",
    "from astropy.coordinates import SkyCoord\n",
    "from astropy.coordinates.matching import match_coordinates_3d\n",
    "from astropy.coordinates import match_coordinates_sky\n",
    "from astropy.coordinates import search_around_sky\n",
    "from astropy.table import Table\n",
    "import astropy.constants as const\n",
    "from astropy.cosmology import FlatLambdaCDM\n",
    "from scipy import stats\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from numpy.polynomial.polynomial import polyfit\n",
    "\n",
    "\n",
    "\n",
    "cosmo = FlatLambdaCDM(H0=72,Om0=0.27)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "243 Background sources\n",
      "z = -99.0 - 4.1163\n",
      "<TableColumns names=('ID','ra','ra_err','dec','dec_err','S_int','S_err','alpha','alpha_err','pol','pol_b','P/I','Q/I','U/I','RM','RM_err','eff_freq','RM_map','-ve_err_map','+ve_err_map','spec_z','phot_z','phot_z_uncertainty','best_z','best_z_uncertainty','pointing','distance')>\n",
      "2.6\n",
      "7.9\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: VerifyWarning: It is strongly recommended that column names contain only upper and lower-case ASCII letters, digits, or underscores for maximum compatibility with other software (got '-ve_err_map'). [astropy.io.fits.column]\n",
      "WARNING: VerifyWarning: It is strongly recommended that column names contain only upper and lower-case ASCII letters, digits, or underscores for maximum compatibility with other software (got '+ve_err_map'). [astropy.io.fits.column]\n"
     ]
    }
   ],
   "source": [
    "mightee=Table.read(\"XMMLSS_polcatalogue_filtered.fits\")\n",
    "bg_ID = mightee['ID']\n",
    "bg_redshift=np.array(mightee['best_z'])\n",
    "bg_coords=SkyCoord(mightee['ra']* u.deg,mightee['dec']* u.deg)\n",
    "RM_mightee=np.array(mightee['RM'])\n",
    "RM_err_mightee=np.array(mightee['RM_err'])\n",
    "\n",
    "print(len(mightee),'Background sources')\n",
    "print('z =',np.min(mightee['best_z']),'-',np.max(mightee['best_z']))\n",
    "print(mightee.columns)\n",
    "\n",
    "print(np.median(mightee['RM_err']))\n",
    "print(np.median(mightee['RM']))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<TableColumns names=('ID','RA','DEC','flux_HSC_G','flux_HSC_R','flux_HSC_I','flux_HSC_Z','flux_HSC_Y','flux_VISTA_Y','flux_VISTA_J','flux_VISTA_H','flux_VISTA_Ks','HSC_G','HSC_R','HSC_I','HSC_Z','HSC_Y','VISTA_Y','VISTA_J','VISTA_H','VISTA_Ks','z','MAG_ABS_G','MAG_ABS_R','MAG_ABS_I','MAG_ABS_Z','MAG_ABS_y','MAG_ABS_Y','MAG_ABS_J','MAG_ABS_H','MAG_ABS_Ks','AGE_BEST','MASS_BEST','SFR_BEST','SSFR_BEST')>\n"
     ]
    }
   ],
   "source": [
    "#MG cut\n",
    "data = Table.read(\"XMM_GPz_MassSFR.fits\")\n",
    "\n",
    "print(data.columns)\n",
    "len(data)\n",
    "data = data[np.array(data['MAG_ABS_G']) <0]\n",
    "len(data)\n",
    "intervenors = data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "384526 galaxies\n",
      "z = 0.0001 - 6.4484\n"
     ]
    }
   ],
   "source": [
    "#intervenors = Table.read(\"XMM_GPz_MassSFR.fits\")\n",
    "int_ID = intervenors['ID']\n",
    "int_redshift=np.array(intervenors['z'])\n",
    "int_coords=SkyCoord(intervenors['RA']* u.deg,intervenors['DEC']* u.deg)\n",
    "#Mg=np.array(data['MAG_ABS_G'])\n",
    "\n",
    "print(len(intervenors),'galaxies')\n",
    "print('z =',np.min(intervenors['z']),'-',np.max(intervenors['z']))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Calculate angular diameter for given radius(kpc)\n",
    "r=266\n",
    "\n",
    "d_a = cosmo.angular_diameter_distance(int_redshift)\n",
    "\n",
    "angle = np.arctan(r*u.kpc / d_a).to(u.arcsec)\n",
    "\n",
    "intervenors['angle'] = angle\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Processed 0 background galaxies\n",
      "Processed 10 background galaxies\n",
      "Processed 20 background galaxies\n",
      "Processed 30 background galaxies\n",
      "Processed 40 background galaxies\n",
      "Processed 50 background galaxies\n",
      "Processed 60 background galaxies\n",
      "Processed 70 background galaxies\n",
      "Processed 80 background galaxies\n",
      "Processed 90 background galaxies\n",
      "Processed 100 background galaxies\n",
      "Processed 110 background galaxies\n",
      "Processed 120 background galaxies\n",
      "Processed 130 background galaxies\n",
      "Processed 140 background galaxies\n",
      "Processed 150 background galaxies\n",
      "Processed 160 background galaxies\n",
      "Processed 170 background galaxies\n",
      "Processed 180 background galaxies\n",
      "Processed 190 background galaxies\n",
      "Processed 200 background galaxies\n",
      "Processed 210 background galaxies\n",
      "Processed 220 background galaxies\n",
      "Processed 230 background galaxies\n",
      "Processed 240 background galaxies\n"
     ]
    }
   ],
   "source": [
    "# Set the search radius in arcseconds\n",
    "search_radius = angle\n",
    "\n",
    "# Create an empty list to store the foreground galaxies that are within the search radius of each background galaxy\n",
    "matched_foreground_galaxies = []\n",
    "\n",
    "# Loop over each background galaxy\n",
    "for i, background_coord in enumerate(bg_coords):\n",
    "    \n",
    "    # Find the indices of the foreground galaxies that are within the search radius of the background galaxy\n",
    "    sep_constraint = int_coords.separation(background_coord) < search_radius\n",
    "    matched_indices = [j for j, match in enumerate(sep_constraint) if match]\n",
    "    \n",
    "    # If there are any foreground galaxies within the search radius, add them to the list\n",
    "    if len(matched_indices) > 0:\n",
    "        matched_foreground_galaxies.append(intervenors[matched_indices])\n",
    "\n",
    "    # Print the progress every 1000 background galaxies\n",
    "    if i % 10 == 0:\n",
    "        print(f'Processed {i} background galaxies')\n",
    "\n",
    "# If there are no matches, print a message\n",
    "if len(matched_foreground_galaxies) == 0:\n",
    "    print(\"No foreground galaxies were found within the search radius of any background galaxy.\")\n",
    "\n",
    "# Otherwise, convert the list of matched foreground galaxies to an astropy table and write it to a fits file\n",
    "#else:\n",
    "    matched_foreground_table = fits.BinTableHDU.from_columns(matched_foreground_galaxies)\n",
    "#    matched_foreground_table.writeto('matched_foreground_catalog.fits', overwrite=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Processed 99 foreground galaxies for background galaxy 0\n",
      "Processed 70 foreground galaxies for background galaxy 1\n",
      "Processed 75 foreground galaxies for background galaxy 2\n",
      "Processed 39 foreground galaxies for background galaxy 3\n",
      "Processed 49 foreground galaxies for background galaxy 4\n",
      "Processed 79 foreground galaxies for background galaxy 5\n",
      "Processed 40 foreground galaxies for background galaxy 6\n",
      "Processed 40 foreground galaxies for background galaxy 7\n",
      "Processed 57 foreground galaxies for background galaxy 8\n",
      "Processed 91 foreground galaxies for background galaxy 9\n",
      "Processed 55 foreground galaxies for background galaxy 10\n",
      "Processed 8 foreground galaxies for background galaxy 11\n",
      "Processed 30 foreground galaxies for background galaxy 12\n",
      "Processed 41 foreground galaxies for background galaxy 13\n",
      "Processed 47 foreground galaxies for background galaxy 14\n",
      "Processed 22 foreground galaxies for background galaxy 15\n",
      "Processed 59 foreground galaxies for background galaxy 16\n",
      "Processed 29 foreground galaxies for background galaxy 17\n",
      "Processed 60 foreground galaxies for background galaxy 18\n",
      "Processed 35 foreground galaxies for background galaxy 19\n",
      "Processed 27 foreground galaxies for background galaxy 20\n",
      "Processed 56 foreground galaxies for background galaxy 21\n",
      "Processed 42 foreground galaxies for background galaxy 22\n",
      "Processed 102 foreground galaxies for background galaxy 23\n",
      "Processed 53 foreground galaxies for background galaxy 24\n",
      "Processed 77 foreground galaxies for background galaxy 25\n",
      "Processed 66 foreground galaxies for background galaxy 26\n",
      "Processed 58 foreground galaxies for background galaxy 27\n",
      "Processed 74 foreground galaxies for background galaxy 28\n",
      "Processed 41 foreground galaxies for background galaxy 29\n",
      "Processed 63 foreground galaxies for background galaxy 30\n",
      "Processed 7 foreground galaxies for background galaxy 31\n",
      "Processed 24 foreground galaxies for background galaxy 32\n",
      "Processed 44 foreground galaxies for background galaxy 33\n",
      "Processed 41 foreground galaxies for background galaxy 34\n",
      "Processed 105 foreground galaxies for background galaxy 35\n",
      "Processed 69 foreground galaxies for background galaxy 36\n",
      "Processed 46 foreground galaxies for background galaxy 37\n",
      "Processed 53 foreground galaxies for background galaxy 38\n",
      "Processed 34 foreground galaxies for background galaxy 39\n",
      "Processed 46 foreground galaxies for background galaxy 40\n",
      "Processed 36 foreground galaxies for background galaxy 41\n",
      "Processed 32 foreground galaxies for background galaxy 42\n",
      "Processed 23 foreground galaxies for background galaxy 43\n",
      "Processed 42 foreground galaxies for background galaxy 44\n",
      "Processed 31 foreground galaxies for background galaxy 45\n",
      "Processed 78 foreground galaxies for background galaxy 46\n",
      "Processed 67 foreground galaxies for background galaxy 47\n",
      "Processed 59 foreground galaxies for background galaxy 48\n",
      "Processed 35 foreground galaxies for background galaxy 49\n",
      "Processed 40 foreground galaxies for background galaxy 50\n",
      "Processed 69 foreground galaxies for background galaxy 51\n",
      "Processed 82 foreground galaxies for background galaxy 52\n",
      "Processed 108 foreground galaxies for background galaxy 53\n",
      "Processed 54 foreground galaxies for background galaxy 54\n",
      "Processed 32 foreground galaxies for background galaxy 55\n",
      "Processed 33 foreground galaxies for background galaxy 56\n",
      "Processed 48 foreground galaxies for background galaxy 57\n",
      "Processed 71 foreground galaxies for background galaxy 58\n",
      "Processed 43 foreground galaxies for background galaxy 59\n",
      "Processed 119 foreground galaxies for background galaxy 60\n",
      "Processed 29 foreground galaxies for background galaxy 61\n",
      "Processed 93 foreground galaxies for background galaxy 62\n",
      "Processed 92 foreground galaxies for background galaxy 63\n",
      "Processed 163 foreground galaxies for background galaxy 64\n",
      "Processed 90 foreground galaxies for background galaxy 65\n",
      "Processed 69 foreground galaxies for background galaxy 66\n",
      "Processed 54 foreground galaxies for background galaxy 67\n",
      "Processed 59 foreground galaxies for background galaxy 68\n",
      "Processed 52 foreground galaxies for background galaxy 69\n",
      "Processed 56 foreground galaxies for background galaxy 70\n",
      "Processed 91 foreground galaxies for background galaxy 71\n",
      "Processed 26 foreground galaxies for background galaxy 72\n",
      "Processed 12 foreground galaxies for background galaxy 73\n",
      "Processed 58 foreground galaxies for background galaxy 74\n",
      "Processed 37 foreground galaxies for background galaxy 75\n",
      "Processed 49 foreground galaxies for background galaxy 76\n",
      "Processed 70 foreground galaxies for background galaxy 77\n",
      "Processed 39 foreground galaxies for background galaxy 78\n",
      "Processed 64 foreground galaxies for background galaxy 79\n",
      "Processed 130 foreground galaxies for background galaxy 80\n",
      "Processed 64 foreground galaxies for background galaxy 81\n",
      "Processed 143 foreground galaxies for background galaxy 82\n",
      "Processed 148 foreground galaxies for background galaxy 83\n",
      "Processed 40 foreground galaxies for background galaxy 84\n",
      "Processed 42 foreground galaxies for background galaxy 85\n",
      "Processed 42 foreground galaxies for background galaxy 86\n",
      "Processed 39 foreground galaxies for background galaxy 87\n",
      "Processed 44 foreground galaxies for background galaxy 88\n",
      "Processed 80 foreground galaxies for background galaxy 89\n",
      "Processed 67 foreground galaxies for background galaxy 90\n",
      "Processed 53 foreground galaxies for background galaxy 91\n",
      "Processed 81 foreground galaxies for background galaxy 92\n",
      "Processed 50 foreground galaxies for background galaxy 93\n",
      "Processed 64 foreground galaxies for background galaxy 94\n",
      "Processed 68 foreground galaxies for background galaxy 95\n",
      "Processed 80 foreground galaxies for background galaxy 96\n",
      "Processed 72 foreground galaxies for background galaxy 97\n",
      "Processed 64 foreground galaxies for background galaxy 98\n",
      "Processed 24 foreground galaxies for background galaxy 99\n",
      "Processed 56 foreground galaxies for background galaxy 100\n",
      "Processed 104 foreground galaxies for background galaxy 101\n",
      "Processed 60 foreground galaxies for background galaxy 102\n",
      "Processed 59 foreground galaxies for background galaxy 103\n",
      "Processed 99 foreground galaxies for background galaxy 104\n",
      "Processed 67 foreground galaxies for background galaxy 105\n",
      "Processed 38 foreground galaxies for background galaxy 106\n",
      "Processed 162 foreground galaxies for background galaxy 107\n",
      "Processed 38 foreground galaxies for background galaxy 108\n",
      "Processed 89 foreground galaxies for background galaxy 109\n",
      "Processed 44 foreground galaxies for background galaxy 110\n",
      "Processed 38 foreground galaxies for background galaxy 111\n",
      "Processed 50 foreground galaxies for background galaxy 112\n",
      "Processed 44 foreground galaxies for background galaxy 113\n",
      "Processed 42 foreground galaxies for background galaxy 114\n",
      "Processed 89 foreground galaxies for background galaxy 115\n",
      "Processed 7 foreground galaxies for background galaxy 116\n",
      "Processed 76 foreground galaxies for background galaxy 117\n",
      "Processed 112 foreground galaxies for background galaxy 118\n",
      "Processed 77 foreground galaxies for background galaxy 119\n",
      "Processed 149 foreground galaxies for background galaxy 120\n",
      "Processed 106 foreground galaxies for background galaxy 121\n",
      "Processed 113 foreground galaxies for background galaxy 122\n",
      "Processed 70 foreground galaxies for background galaxy 123\n",
      "Processed 61 foreground galaxies for background galaxy 124\n",
      "Processed 58 foreground galaxies for background galaxy 125\n",
      "Processed 39 foreground galaxies for background galaxy 126\n",
      "Processed 57 foreground galaxies for background galaxy 127\n",
      "Processed 53 foreground galaxies for background galaxy 128\n",
      "Processed 66 foreground galaxies for background galaxy 129\n",
      "Processed 9 foreground galaxies for background galaxy 130\n",
      "Processed 38 foreground galaxies for background galaxy 131\n",
      "Processed 56 foreground galaxies for background galaxy 132\n",
      "Processed 16 foreground galaxies for background galaxy 133\n",
      "Processed 62 foreground galaxies for background galaxy 134\n",
      "Processed 124 foreground galaxies for background galaxy 135\n",
      "Processed 132 foreground galaxies for background galaxy 136\n",
      "Processed 151 foreground galaxies for background galaxy 137\n",
      "Processed 109 foreground galaxies for background galaxy 138\n",
      "Processed 144 foreground galaxies for background galaxy 139\n",
      "Processed 55 foreground galaxies for background galaxy 140\n",
      "Processed 58 foreground galaxies for background galaxy 141\n",
      "Processed 54 foreground galaxies for background galaxy 142\n",
      "Processed 36 foreground galaxies for background galaxy 143\n",
      "Processed 85 foreground galaxies for background galaxy 144\n",
      "Processed 57 foreground galaxies for background galaxy 145\n",
      "Processed 49 foreground galaxies for background galaxy 146\n",
      "Processed 64 foreground galaxies for background galaxy 147\n",
      "Processed 53 foreground galaxies for background galaxy 148\n",
      "Processed 54 foreground galaxies for background galaxy 149\n",
      "Processed 38 foreground galaxies for background galaxy 150\n",
      "Processed 105 foreground galaxies for background galaxy 151\n",
      "Processed 101 foreground galaxies for background galaxy 152\n",
      "Processed 41 foreground galaxies for background galaxy 153\n",
      "Processed 29 foreground galaxies for background galaxy 154\n",
      "Processed 84 foreground galaxies for background galaxy 155\n",
      "Processed 23 foreground galaxies for background galaxy 156\n",
      "Processed 42 foreground galaxies for background galaxy 157\n",
      "Processed 24 foreground galaxies for background galaxy 158\n",
      "Processed 44 foreground galaxies for background galaxy 159\n",
      "Processed 77 foreground galaxies for background galaxy 160\n",
      "Processed 84 foreground galaxies for background galaxy 161\n",
      "Processed 127 foreground galaxies for background galaxy 162\n",
      "Processed 41 foreground galaxies for background galaxy 163\n",
      "Processed 37 foreground galaxies for background galaxy 164\n",
      "Processed 76 foreground galaxies for background galaxy 165\n",
      "Processed 38 foreground galaxies for background galaxy 166\n",
      "Processed 30 foreground galaxies for background galaxy 167\n",
      "Processed 31 foreground galaxies for background galaxy 168\n",
      "Processed 73 foreground galaxies for background galaxy 169\n",
      "Processed 8 foreground galaxies for background galaxy 170\n",
      "Processed 16 foreground galaxies for background galaxy 171\n",
      "Processed 19 foreground galaxies for background galaxy 172\n",
      "Processed 45 foreground galaxies for background galaxy 173\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Processed 37 foreground galaxies for background galaxy 174\n",
      "Processed 50 foreground galaxies for background galaxy 175\n",
      "Processed 38 foreground galaxies for background galaxy 176\n",
      "Processed 61 foreground galaxies for background galaxy 177\n",
      "Processed 92 foreground galaxies for background galaxy 178\n",
      "Processed 34 foreground galaxies for background galaxy 179\n",
      "Processed 96 foreground galaxies for background galaxy 180\n",
      "Processed 40 foreground galaxies for background galaxy 181\n",
      "Processed 51 foreground galaxies for background galaxy 182\n",
      "Processed 49 foreground galaxies for background galaxy 183\n",
      "Processed 44 foreground galaxies for background galaxy 184\n",
      "Processed 18 foreground galaxies for background galaxy 185\n",
      "Processed 60 foreground galaxies for background galaxy 186\n",
      "Processed 16 foreground galaxies for background galaxy 187\n",
      "Processed 17 foreground galaxies for background galaxy 188\n",
      "Processed 57 foreground galaxies for background galaxy 189\n",
      "Processed 38 foreground galaxies for background galaxy 190\n",
      "Processed 51 foreground galaxies for background galaxy 191\n",
      "Processed 57 foreground galaxies for background galaxy 192\n",
      "Processed 133 foreground galaxies for background galaxy 193\n",
      "Processed 46 foreground galaxies for background galaxy 194\n",
      "Processed 66 foreground galaxies for background galaxy 195\n",
      "Processed 53 foreground galaxies for background galaxy 196\n",
      "Processed 35 foreground galaxies for background galaxy 197\n",
      "Processed 50 foreground galaxies for background galaxy 198\n",
      "Processed 84 foreground galaxies for background galaxy 199\n",
      "Processed 48 foreground galaxies for background galaxy 200\n",
      "Processed 75 foreground galaxies for background galaxy 201\n",
      "Processed 44 foreground galaxies for background galaxy 202\n",
      "Processed 46 foreground galaxies for background galaxy 203\n",
      "Processed 41 foreground galaxies for background galaxy 204\n",
      "Processed 70 foreground galaxies for background galaxy 205\n",
      "Processed 45 foreground galaxies for background galaxy 206\n",
      "Processed 29 foreground galaxies for background galaxy 207\n",
      "Processed 52 foreground galaxies for background galaxy 208\n",
      "Processed 17 foreground galaxies for background galaxy 209\n",
      "Processed 70 foreground galaxies for background galaxy 210\n",
      "Processed 28 foreground galaxies for background galaxy 211\n",
      "Processed 45 foreground galaxies for background galaxy 212\n",
      "Processed 69 foreground galaxies for background galaxy 213\n",
      "Processed 10 foreground galaxies for background galaxy 214\n",
      "Processed 42 foreground galaxies for background galaxy 215\n",
      "Processed 28 foreground galaxies for background galaxy 216\n",
      "Processed 24 foreground galaxies for background galaxy 217\n",
      "Processed 44 foreground galaxies for background galaxy 218\n",
      "Processed 20 foreground galaxies for background galaxy 219\n",
      "Processed 38 foreground galaxies for background galaxy 220\n",
      "Processed 45 foreground galaxies for background galaxy 221\n",
      "Processed 48 foreground galaxies for background galaxy 222\n",
      "Processed 36 foreground galaxies for background galaxy 223\n",
      "Processed 43 foreground galaxies for background galaxy 224\n",
      "Processed 45 foreground galaxies for background galaxy 225\n",
      "Processed 31 foreground galaxies for background galaxy 226\n",
      "Processed 36 foreground galaxies for background galaxy 227\n",
      "Processed 31 foreground galaxies for background galaxy 228\n",
      "Processed 52 foreground galaxies for background galaxy 229\n",
      "Processed 40 foreground galaxies for background galaxy 230\n",
      "Processed 14 foreground galaxies for background galaxy 231\n",
      "Processed 26 foreground galaxies for background galaxy 232\n",
      "Processed 30 foreground galaxies for background galaxy 233\n",
      "Processed 57 foreground galaxies for background galaxy 234\n",
      "Processed 140 foreground galaxies for background galaxy 235\n",
      "Processed 52 foreground galaxies for background galaxy 236\n",
      "Processed 58 foreground galaxies for background galaxy 237\n",
      "Processed 23 foreground galaxies for background galaxy 238\n",
      "Processed 47 foreground galaxies for background galaxy 239\n",
      "Processed 52 foreground galaxies for background galaxy 240\n",
      "Processed 69 foreground galaxies for background galaxy 241\n",
      "Processed 97 foreground galaxies for background galaxy 242\n"
     ]
    }
   ],
   "source": [
    "# Define the search radius in arcseconds\n",
    "search_radius = angle\n",
    "\n",
    "# Match the foreground galaxies to the background galaxies within the search radius\n",
    "matched_indices, separation, _ = int_coords.match_to_catalog_sky(bg_coords)\n",
    "\n",
    "# Filter out foreground galaxies that do not have a background galaxy within the search radius\n",
    "good_matches = separation <= search_radius\n",
    "matched_indices = matched_indices[good_matches]\n",
    "foreground_matches = intervenors[good_matches]\n",
    "\n",
    "# Create a new table for each background galaxy with its corresponding foreground galaxies\n",
    "for i in range(len(mightee)):\n",
    "    # Find the indices of the foreground galaxies that match the current background galaxy\n",
    "    bg_matches = (matched_indices == i)\n",
    "    if bg_matches.sum() == 0:\n",
    "        continue  # Skip if there are no matches for this background galaxy\n",
    "    \n",
    "    # Get the foreground galaxies that match the current background galaxy\n",
    "    fg_matches = foreground_matches[bg_matches]\n",
    "    \n",
    "    # Write the foreground galaxy table to a new file with the name \"foreground_catalog_bg_{i}.fits\"\n",
    "#    filename = f'foreground_catalog_bg_{i}.fits'\n",
    "#    fg_matches.write(filename, overwrite=True)\n",
    "    \n",
    "    print(f\"Processed {len(fg_matches)} foreground galaxies for background galaxy {i}\")\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Processed 0 intervening galaxies for background galaxy 0\n",
      "Processed 66 intervening galaxies for background galaxy 1\n",
      "Processed 61 intervening galaxies for background galaxy 2\n",
      "Processed 16 intervening galaxies for background galaxy 3\n",
      "Processed 9 intervening galaxies for background galaxy 4\n",
      "Processed 72 intervening galaxies for background galaxy 5\n",
      "Processed 29 intervening galaxies for background galaxy 6\n",
      "Processed 18 intervening galaxies for background galaxy 7\n",
      "Processed 34 intervening galaxies for background galaxy 8\n",
      "Processed 0 intervening galaxies for background galaxy 9\n",
      "Processed 0 intervening galaxies for background galaxy 10\n",
      "Processed 5 intervening galaxies for background galaxy 11\n",
      "Processed 0 intervening galaxies for background galaxy 12\n",
      "Processed 0 intervening galaxies for background galaxy 13\n",
      "Processed 29 intervening galaxies for background galaxy 14\n",
      "Processed 7 intervening galaxies for background galaxy 15\n",
      "Processed 56 intervening galaxies for background galaxy 16\n",
      "Processed 8 intervening galaxies for background galaxy 17\n",
      "Processed 51 intervening galaxies for background galaxy 18\n",
      "Processed 22 intervening galaxies for background galaxy 19\n",
      "Processed 25 intervening galaxies for background galaxy 20\n",
      "Processed 51 intervening galaxies for background galaxy 21\n",
      "Processed 36 intervening galaxies for background galaxy 22\n",
      "Processed 81 intervening galaxies for background galaxy 23\n",
      "Processed 0 intervening galaxies for background galaxy 24\n",
      "Processed 0 intervening galaxies for background galaxy 25\n",
      "Processed 63 intervening galaxies for background galaxy 26\n",
      "Processed 53 intervening galaxies for background galaxy 27\n",
      "Processed 61 intervening galaxies for background galaxy 28\n",
      "Processed 0 intervening galaxies for background galaxy 29\n",
      "Processed 44 intervening galaxies for background galaxy 30\n",
      "Processed 0 intervening galaxies for background galaxy 31\n",
      "Processed 24 intervening galaxies for background galaxy 32\n",
      "Processed 0 intervening galaxies for background galaxy 33\n",
      "Processed 28 intervening galaxies for background galaxy 34\n",
      "Processed 84 intervening galaxies for background galaxy 35\n",
      "Processed 0 intervening galaxies for background galaxy 36\n",
      "Processed 21 intervening galaxies for background galaxy 37\n",
      "Processed 50 intervening galaxies for background galaxy 38\n",
      "Processed 12 intervening galaxies for background galaxy 39\n",
      "Processed 37 intervening galaxies for background galaxy 40\n",
      "Processed 0 intervening galaxies for background galaxy 41\n",
      "Processed 7 intervening galaxies for background galaxy 42\n",
      "Processed 23 intervening galaxies for background galaxy 43\n",
      "Processed 22 intervening galaxies for background galaxy 44\n",
      "Processed 4 intervening galaxies for background galaxy 45\n",
      "Processed 58 intervening galaxies for background galaxy 46\n",
      "Processed 67 intervening galaxies for background galaxy 47\n",
      "Processed 54 intervening galaxies for background galaxy 48\n",
      "Processed 30 intervening galaxies for background galaxy 49\n",
      "Processed 35 intervening galaxies for background galaxy 50\n",
      "Processed 35 intervening galaxies for background galaxy 51\n",
      "Processed 46 intervening galaxies for background galaxy 52\n",
      "Processed 98 intervening galaxies for background galaxy 53\n",
      "Processed 35 intervening galaxies for background galaxy 54\n",
      "Processed 31 intervening galaxies for background galaxy 55\n",
      "Processed 21 intervening galaxies for background galaxy 56\n",
      "Processed 27 intervening galaxies for background galaxy 57\n",
      "Processed 62 intervening galaxies for background galaxy 58\n",
      "Processed 43 intervening galaxies for background galaxy 59\n",
      "Processed 0 intervening galaxies for background galaxy 60\n",
      "Processed 0 intervening galaxies for background galaxy 61\n",
      "Processed 92 intervening galaxies for background galaxy 62\n",
      "Processed 80 intervening galaxies for background galaxy 63\n",
      "Processed 144 intervening galaxies for background galaxy 64\n",
      "Processed 49 intervening galaxies for background galaxy 65\n",
      "Processed 47 intervening galaxies for background galaxy 66\n",
      "Processed 0 intervening galaxies for background galaxy 67\n",
      "Processed 50 intervening galaxies for background galaxy 68\n",
      "Processed 44 intervening galaxies for background galaxy 69\n",
      "Processed 30 intervening galaxies for background galaxy 70\n",
      "Processed 76 intervening galaxies for background galaxy 71\n",
      "Processed 0 intervening galaxies for background galaxy 72\n",
      "Processed 9 intervening galaxies for background galaxy 73\n",
      "Processed 56 intervening galaxies for background galaxy 74\n",
      "Processed 0 intervening galaxies for background galaxy 75\n",
      "Processed 37 intervening galaxies for background galaxy 76\n",
      "Processed 0 intervening galaxies for background galaxy 77\n",
      "Processed 30 intervening galaxies for background galaxy 78\n",
      "Processed 0 intervening galaxies for background galaxy 79\n",
      "Processed 110 intervening galaxies for background galaxy 80\n",
      "Processed 36 intervening galaxies for background galaxy 81\n",
      "Processed 125 intervening galaxies for background galaxy 82\n",
      "Processed 0 intervening galaxies for background galaxy 83\n",
      "Processed 35 intervening galaxies for background galaxy 84\n",
      "Processed 0 intervening galaxies for background galaxy 85\n",
      "Processed 37 intervening galaxies for background galaxy 86\n",
      "Processed 24 intervening galaxies for background galaxy 87\n",
      "Processed 40 intervening galaxies for background galaxy 88\n",
      "Processed 74 intervening galaxies for background galaxy 89\n",
      "Processed 59 intervening galaxies for background galaxy 90\n",
      "Processed 33 intervening galaxies for background galaxy 91\n",
      "Processed 60 intervening galaxies for background galaxy 92\n",
      "Processed 42 intervening galaxies for background galaxy 93\n",
      "Processed 0 intervening galaxies for background galaxy 94\n",
      "Processed 55 intervening galaxies for background galaxy 95\n",
      "Processed 63 intervening galaxies for background galaxy 96\n",
      "Processed 68 intervening galaxies for background galaxy 97\n",
      "Processed 58 intervening galaxies for background galaxy 98\n",
      "Processed 0 intervening galaxies for background galaxy 99\n",
      "Processed 43 intervening galaxies for background galaxy 100\n",
      "Processed 102 intervening galaxies for background galaxy 101\n",
      "Processed 44 intervening galaxies for background galaxy 102\n",
      "Processed 59 intervening galaxies for background galaxy 103\n",
      "Processed 57 intervening galaxies for background galaxy 104\n",
      "Processed 51 intervening galaxies for background galaxy 105\n",
      "Processed 28 intervening galaxies for background galaxy 106\n",
      "Processed 0 intervening galaxies for background galaxy 107\n",
      "Processed 23 intervening galaxies for background galaxy 108\n",
      "Processed 78 intervening galaxies for background galaxy 109\n",
      "Processed 25 intervening galaxies for background galaxy 110\n",
      "Processed 35 intervening galaxies for background galaxy 111\n",
      "Processed 41 intervening galaxies for background galaxy 112\n",
      "Processed 37 intervening galaxies for background galaxy 113\n",
      "Processed 0 intervening galaxies for background galaxy 114\n",
      "Processed 76 intervening galaxies for background galaxy 115\n",
      "Processed 7 intervening galaxies for background galaxy 116\n",
      "Processed 0 intervening galaxies for background galaxy 117\n",
      "Processed 105 intervening galaxies for background galaxy 118\n",
      "Processed 62 intervening galaxies for background galaxy 119\n",
      "Processed 117 intervening galaxies for background galaxy 120\n",
      "Processed 105 intervening galaxies for background galaxy 121\n",
      "Processed 82 intervening galaxies for background galaxy 122\n",
      "Processed 55 intervening galaxies for background galaxy 123\n",
      "Processed 37 intervening galaxies for background galaxy 124\n",
      "Processed 46 intervening galaxies for background galaxy 125\n",
      "Processed 32 intervening galaxies for background galaxy 126\n",
      "Processed 48 intervening galaxies for background galaxy 127\n",
      "Processed 0 intervening galaxies for background galaxy 128\n",
      "Processed 0 intervening galaxies for background galaxy 129\n",
      "Processed 6 intervening galaxies for background galaxy 130\n",
      "Processed 0 intervening galaxies for background galaxy 131\n",
      "Processed 43 intervening galaxies for background galaxy 132\n",
      "Processed 3 intervening galaxies for background galaxy 133\n",
      "Processed 40 intervening galaxies for background galaxy 134\n",
      "Processed 0 intervening galaxies for background galaxy 135\n",
      "Processed 74 intervening galaxies for background galaxy 136\n",
      "Processed 135 intervening galaxies for background galaxy 137\n",
      "Processed 108 intervening galaxies for background galaxy 138\n",
      "Processed 135 intervening galaxies for background galaxy 139\n",
      "Processed 35 intervening galaxies for background galaxy 140\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Processed 0 intervening galaxies for background galaxy 141\n",
      "Processed 0 intervening galaxies for background galaxy 142\n",
      "Processed 0 intervening galaxies for background galaxy 143\n",
      "Processed 0 intervening galaxies for background galaxy 144\n",
      "Processed 45 intervening galaxies for background galaxy 145\n",
      "Processed 21 intervening galaxies for background galaxy 146\n",
      "Processed 34 intervening galaxies for background galaxy 147\n",
      "Processed 48 intervening galaxies for background galaxy 148\n",
      "Processed 24 intervening galaxies for background galaxy 149\n",
      "Processed 35 intervening galaxies for background galaxy 150\n",
      "Processed 0 intervening galaxies for background galaxy 151\n",
      "Processed 0 intervening galaxies for background galaxy 152\n",
      "Processed 0 intervening galaxies for background galaxy 153\n",
      "Processed 29 intervening galaxies for background galaxy 154\n",
      "Processed 72 intervening galaxies for background galaxy 155\n",
      "Processed 0 intervening galaxies for background galaxy 156\n",
      "Processed 24 intervening galaxies for background galaxy 157\n",
      "Processed 15 intervening galaxies for background galaxy 158\n",
      "Processed 37 intervening galaxies for background galaxy 159\n",
      "Processed 51 intervening galaxies for background galaxy 160\n",
      "Processed 13 intervening galaxies for background galaxy 161\n",
      "Processed 92 intervening galaxies for background galaxy 162\n",
      "Processed 40 intervening galaxies for background galaxy 163\n",
      "Processed 22 intervening galaxies for background galaxy 164\n",
      "Processed 47 intervening galaxies for background galaxy 165\n",
      "Processed 23 intervening galaxies for background galaxy 166\n",
      "Processed 0 intervening galaxies for background galaxy 167\n",
      "Processed 0 intervening galaxies for background galaxy 168\n",
      "Processed 54 intervening galaxies for background galaxy 169\n",
      "Processed 3 intervening galaxies for background galaxy 170\n",
      "Processed 0 intervening galaxies for background galaxy 171\n",
      "Processed 17 intervening galaxies for background galaxy 172\n",
      "Processed 32 intervening galaxies for background galaxy 173\n",
      "Processed 0 intervening galaxies for background galaxy 174\n",
      "Processed 0 intervening galaxies for background galaxy 175\n",
      "Processed 2 intervening galaxies for background galaxy 176\n",
      "Processed 55 intervening galaxies for background galaxy 177\n",
      "Processed 48 intervening galaxies for background galaxy 178\n",
      "Processed 9 intervening galaxies for background galaxy 179\n",
      "Processed 91 intervening galaxies for background galaxy 180\n",
      "Processed 21 intervening galaxies for background galaxy 181\n",
      "Processed 0 intervening galaxies for background galaxy 182\n",
      "Processed 0 intervening galaxies for background galaxy 183\n",
      "Processed 12 intervening galaxies for background galaxy 184\n",
      "Processed 0 intervening galaxies for background galaxy 185\n",
      "Processed 0 intervening galaxies for background galaxy 186\n",
      "Processed 0 intervening galaxies for background galaxy 187\n",
      "Processed 12 intervening galaxies for background galaxy 188\n",
      "Processed 55 intervening galaxies for background galaxy 189\n",
      "Processed 23 intervening galaxies for background galaxy 190\n",
      "Processed 30 intervening galaxies for background galaxy 191\n",
      "Processed 57 intervening galaxies for background galaxy 192\n",
      "Processed 119 intervening galaxies for background galaxy 193\n",
      "Processed 41 intervening galaxies for background galaxy 194\n",
      "Processed 62 intervening galaxies for background galaxy 195\n",
      "Processed 51 intervening galaxies for background galaxy 196\n",
      "Processed 14 intervening galaxies for background galaxy 197\n",
      "Processed 48 intervening galaxies for background galaxy 198\n",
      "Processed 80 intervening galaxies for background galaxy 199\n",
      "Processed 0 intervening galaxies for background galaxy 200\n",
      "Processed 67 intervening galaxies for background galaxy 201\n",
      "Processed 37 intervening galaxies for background galaxy 202\n",
      "Processed 39 intervening galaxies for background galaxy 203\n",
      "Processed 34 intervening galaxies for background galaxy 204\n",
      "Processed 70 intervening galaxies for background galaxy 205\n",
      "Processed 24 intervening galaxies for background galaxy 206\n",
      "Processed 28 intervening galaxies for background galaxy 207\n",
      "Processed 5 intervening galaxies for background galaxy 208\n",
      "Processed 16 intervening galaxies for background galaxy 209\n",
      "Processed 0 intervening galaxies for background galaxy 210\n",
      "Processed 13 intervening galaxies for background galaxy 211\n",
      "Processed 27 intervening galaxies for background galaxy 212\n",
      "Processed 50 intervening galaxies for background galaxy 213\n",
      "Processed 6 intervening galaxies for background galaxy 214\n",
      "Processed 34 intervening galaxies for background galaxy 215\n",
      "Processed 15 intervening galaxies for background galaxy 216\n",
      "Processed 14 intervening galaxies for background galaxy 217\n",
      "Processed 43 intervening galaxies for background galaxy 218\n",
      "Processed 0 intervening galaxies for background galaxy 219\n",
      "Processed 38 intervening galaxies for background galaxy 220\n",
      "Processed 4 intervening galaxies for background galaxy 221\n",
      "Processed 30 intervening galaxies for background galaxy 222\n",
      "Processed 30 intervening galaxies for background galaxy 223\n",
      "Processed 37 intervening galaxies for background galaxy 224\n",
      "Processed 25 intervening galaxies for background galaxy 225\n",
      "Processed 17 intervening galaxies for background galaxy 226\n",
      "Processed 26 intervening galaxies for background galaxy 227\n",
      "Processed 25 intervening galaxies for background galaxy 228\n",
      "Processed 47 intervening galaxies for background galaxy 229\n",
      "Processed 19 intervening galaxies for background galaxy 230\n",
      "Processed 12 intervening galaxies for background galaxy 231\n",
      "Processed 13 intervening galaxies for background galaxy 232\n",
      "Processed 6 intervening galaxies for background galaxy 233\n",
      "Processed 25 intervening galaxies for background galaxy 234\n"
     ]
    }
   ],
   "source": [
    "# Define the search radius in arcseconds\n",
    "search_radius = angle\n",
    "\n",
    "\n",
    "# Match the foreground galaxies to the background galaxies within the search radius\n",
    "matched_indices, separation, _ = int_coords.match_to_catalog_sky(bg_coords)\n",
    "\n",
    "# Filter out foreground galaxies that do not have a background galaxy within the search radius\n",
    "good_matches = separation <= search_radius\n",
    "matched_indices = matched_indices[good_matches]\n",
    "\n",
    "# Count the number of intervening galaxies to each background galaxy\n",
    "num_intervening = []\n",
    "for i in range(len(mightee)):\n",
    "    # Find the indices of the foreground galaxies that match the current background galaxy\n",
    "    bg_matches = (matched_indices == i)\n",
    "    if bg_matches.sum() == 0:\n",
    "        num_intervening.append(0)  # No matches for this background galaxy\n",
    "        continue\n",
    "    \n",
    "    # Count the number of foreground galaxies that match the current background galaxy\n",
    "    num_matches = bg_matches.sum()\n",
    "    num_intervening.append(num_matches - 1)  # Exclude the background galaxy itself\n",
    "    \n",
    "    # Get the foreground galaxies that match the current background galaxy\n",
    "    fg_matches = intervenors[good_matches][bg_matches]\n",
    "    \n",
    "    # Check if intervening galaxies lie in the foreground to the background galaxy\n",
    "    bg_redshift = mightee['best_z'][i]\n",
    "    intervening_matches = fg_matches[fg_matches['z'] < bg_redshift]\n",
    "    \n",
    "    # Write the foreground galaxy table to a new file with the name \"foreground_catalog_bg_{i}.fits\"\n",
    "#    filename = f'foreground_catalog_bg_{i}.fits'\n",
    "#    intervening_matches.write(filename, overwrite=True)\n",
    "    \n",
    "    print(f\"Processed {len(intervening_matches)} intervening galaxies for background galaxy {i}\")\n",
    "\n",
    "# Add the number of intervening galaxies as a new column to the background catalog\n",
    "mightee['num_intervening'] = num_intervening\n",
    "\n",
    "# Write the updated background catalog to a new file\n",
    "#background_catalog.write('background_catalog_with_intervening.fits', overwrite=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#MEDIAN binning\n",
    "plt.figure(figsize=(10, 10), dpi=200)\n",
    "#bin_std, bin_edges, binnumber = stats.binned_statistic(separations[separations<400],np.absolute(RM[separations<400]),statistic='std',bins=3)\n",
    "#bin_median, bin_edges, binnumber = stats.binned_statistic(separations[separations<400],np.absolute(RM[separations<400]),statistic='median',bins=3)\n",
    "#bin_width = (bin_edges[1] - bin_edges[0])\n",
    "#bin_centers = bin_edges[1:] - bin_width/2\n",
    "\n",
    "\n",
    "plt.scatter(mightee['num_intervening'],np.absolute(mightee['RM']) ,marker='o', color='red')\n",
    "\n",
    "#plt.errorbar(mightee['num_intervening'],np.absolute(mightee['RM']), mightee['RM_err']*0.5, fmt='none', color='black', linewidth=0.5)\n",
    "\n",
    "b, m = polyfit(mightee['num_intervening'][np.absolute(mightee['RM'])<100], np.absolute(mightee['RM'][np.absolute(mightee['RM'])<100]), 1)\n",
    "plt.plot(mightee['num_intervening'][np.absolute(mightee['RM'])<100], b + m * mightee['num_intervening'][np.absolute(mightee['RM'])<100], linestyle='solid', color='black')\n",
    "\n",
    "\n",
    "#plt.plot(np.unique(separations[separations<400]), np.poly1d(np.polyfit(separations[separations<400], np.absolute(RM)[separations<400], 1))(np.unique(separations[separations<400])),color='black', linestyle=\"dashed\")\n",
    "#plt.hlines(bin_median, bin_edges[:-1], bin_edges[1:], color='green', lw=10)\n",
    "#numberofpoints=[sum(binnumber==i) for i in np.arange(1,4)]\n",
    "#plt.hlines(3.425,-5,405, linestyle='dashed')\n",
    "#plt.vlines(bin_centers,bin_median-bin_std/np.sqrt(numberofpoints),bin_median+bin_std/np.sqrt(numberofpoints), colors='blue', lw=5)\n",
    "plt.xlabel('N$_{int}$', fontsize=20)\n",
    "plt.ylabel('|RM| [rad m$^{-2}$]', fontsize=20)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "#plt.xlim(-5,400)\n",
    "plt.ylim(-1,23.5)\n",
    "plt.text(70,22.5, 'XMM-LSS',fontsize=20)\n",
    "\n",
    "\n",
    "plt.savefig('XMM_N_int_RM_133kpc.png', bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "#print(bin_median)\n",
    "#print(bin_centers)\n",
    "#print(np.std(bin_median))\n",
    "#print(bin_median-bin_std/np.sqrt(numberofpoints))\n",
    "#print(bin_median+bin_std/np.sqrt(numberofpoints))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.stats import pearsonr\n",
    "\n",
    "# Input data points\n",
    "x = mightee['num_intervening'][np.absolute(mightee['RM'])<23]\n",
    "y = np.absolute(mightee['RM'][np.absolute(mightee['RM'])<23])\n",
    "\n",
    "# Linear fit\n",
    "coefficients = np.polyfit(x, y, 1)\n",
    "a, b = coefficients\n",
    "\n",
    "# Linear fit function\n",
    "def linear_fit(x):\n",
    "    return a*x + b\n",
    "\n",
    "# Pearson test\n",
    "r, p = pearsonr(y, [linear_fit(i) for i in x])\n",
    "print(\"Pearson correlation coefficient:\", r)\n",
    "print(\"p-value:\", p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Read in the background and foreground catalogs\n",
    "background_catalog = Table.read('COSMOS_1587911796_1524147354_1525613583_pol_detections.fits')\n",
    "foreground_catalog = Table.read('COSMOS_GPz_MassSFR.fits')\n",
    "\n",
    "# Convert the RA and DEC columns to SkyCoord objects\n",
    "background_coords = SkyCoord(ra=background_catalog['ra']*u.degree,\n",
    "                             dec=background_catalog['dec']*u.degree)\n",
    "\n",
    "foreground_coords = SkyCoord(ra=foreground_catalog['RA']*u.degree,\n",
    "                             dec=foreground_catalog['DEC']*u.degree)\n",
    "\n",
    "\n",
    "# Create an empty array to store the median separations\n",
    "median_seps = []\n",
    "\n",
    "# Loop over all the background sources\n",
    "for i in range(len(background_catalog)):\n",
    "    \n",
    "    # Get the coordinates of the current background source\n",
    "    current_coord = background_coords[i]\n",
    "    \n",
    "    # Find all the foreground sources within certain angle of the current background source\n",
    "    sep_constraint = current_coord.separation(foreground_coords) < angle\n",
    "    intervening_sources = foreground_catalog[sep_constraint]\n",
    "    \n",
    "    # Check if intervening galaxies lie in the foreground to the background galaxy\n",
    "    bg_redshift = mightee['best_z'][i]\n",
    "    intervening_matches = fg_matches[fg_matches['z'] < bg_redshift]\n",
    "    \n",
    "    # Calculate the separations between the current background source and all intervening sources\n",
    "    separations = current_coord.separation(SkyCoord(ra=intervening_sources['RA']*u.degree,\n",
    "                                                    dec=intervening_sources['DEC']*u.degree))\n",
    "    \n",
    "    print(separations)\n",
    "    \n",
    "    # Take the median of the separations\n",
    "#    median_sep = separations.median()\n",
    "    \n",
    "    # Append the median separation to the list\n",
    "#    median_seps.append(median_sep)\n",
    "\n",
    "# Add the median separation column to the background catalog\n",
    "#background_catalog['Median Separation'] = median_seps\n",
    "\n",
    "# Save the updated background catalog\n",
    "#background_catalog.write('background_catalog_with_median_sep.fits', overwrite=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "comoving_distance = cosmo.comoving_distance(fg_matches['z'])\n",
    "for i in separations:\n",
    "    angle_rad = i.to(u.rad).value\n",
    "    physical_distance = comoving_distance * angle_rad\n",
    "    \n",
    "physical_distance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define the search radius in arcseconds\n",
    "search_radius = angle\n",
    "\n",
    "\n",
    "# Match the foreground galaxies to the background galaxies within the search radius\n",
    "matched_indices, separation, _ = int_coords.match_to_catalog_sky(bg_coords)\n",
    "\n",
    "# Filter out foreground galaxies that do not have a background galaxy within the search radius\n",
    "good_matches = separation <= search_radius\n",
    "matched_indices = matched_indices[good_matches]\n",
    "\n",
    "# Create empty list for separations\n",
    "median_seps = []\n",
    "\n",
    "# Count the number of intervening galaxies to each background galaxy\n",
    "num_intervening = []\n",
    "for i in range(len(mightee)):\n",
    "    # Find the indices of the foreground galaxies that match the current background galaxy\n",
    "    bg_matches = (matched_indices == i)\n",
    "    if bg_matches.sum() == 0:\n",
    "        num_intervening.append(0)  # No matches for this background galaxy\n",
    "        continue\n",
    "    \n",
    "    # Count the number of foreground galaxies that match the current background galaxy\n",
    "    num_matches = bg_matches.sum()\n",
    "    num_intervening.append(num_matches - 1)  # Exclude the background galaxy itself\n",
    "    \n",
    "    # Get the foreground galaxies that match the current background galaxy\n",
    "    fg_matches = intervenors[good_matches][bg_matches]\n",
    "    \n",
    "    # Check if intervening galaxies lie in the foreground to the background galaxy\n",
    "    bg_redshift = mightee['best_z'][i]\n",
    "    intervening_matches = fg_matches[fg_matches['z'] < bg_redshift]\n",
    "    \n",
    "    # Calculate the separations between the current background source and all intervening sources\n",
    "    separations = current_coord.separation(SkyCoord(ra=intervenors['RA']*u.degree,\n",
    "                                                    dec=intervenors['DEC']*u.degree))\n",
    "    \n",
    "    # Append the separation to the list\n",
    "    median_seps.append(separations)\n",
    "    \n",
    "    # Write the foreground galaxy table to a new file with the name \"foreground_catalog_bg_{i}.fits\"\n",
    "#    filename = f'foreground_catalog_bg_{i}.fits'\n",
    "#    intervening_matches.write(filename, overwrite=True)\n",
    "    \n",
    "    print(f\"Processed {len(intervening_matches)} intervening galaxies for background galaxy {i}\")\n",
    "\n",
    "# Add the number of intervening galaxies and separation as a new column to the background catalog\n",
    "mightee['num_intervening'] = num_intervening\n",
    "\n",
    "# Write the updated background catalog to a new file\n",
    "#background_catalog.write('background_catalog_with_intervening.fits', overwrite=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mightee['median_seps']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

